To TDE or not to TDE: The luminous transient ASASSN-18jd with TDE-like and AGN-like qualities

We present the discovery of ASASSN-18jd (AT 2018bcb), a luminous optical/UV/X-ray transient located in the nucleus of the galaxy 2MASX J22434289--1659083 at $z=0.1192$. Over the year after discovery, Swift UVOT photometry shows the UV SED of the transient to be well modeled by a slowly shrinking blackbody with temperature $T \sim 2.5 \times 10^{4} \rm ~K$, a maximum observed luminosity of $L_\text{max} = 4.5^{+0.6}_{-0.3} \times 10^{44} \rm ~erg ~s^{-1}$, and a radiated energy of $E = 9.6^{+1.1}_{-0.6} \times 10^{51} \rm ~erg$. X-ray data from Swift XRT and XMM-Newton show a transient, variable X-ray flux with blackbody and power-law components that fade by nearly an order of magnitude over the following year. Optical spectra show strong, roughly constant broad Balmer emission as well as transient features attributable to He II, N III-V, O III, and coronal Fe. While ASASSN-18jd shares similarities with Tidal Disruption Events (TDEs), it is also similar to the newly-discovered nuclear transients seen in quiescent galaxies and faint Active Galactic Nuclei (AGNs).

==> anc/18jd_table-phot_mr.txt <==
Title: To TDE or not to TDE: The luminous transient ASASSN-18jd with
       TDE-like and AGN-like qualities
Authors: Neustadt J.M.M., Holoien T.W.-S., Kochanek C.S., Auchettl K., Brown J.K.,
		 Shappee B.J., Pogge R.W., Dong Subo, Stanek K.Z., Tucker M.A., 
         Bose S., Chen Ping, Ricci C., Vallely P.J., Prieto J.L., Coulter D.A.,
		 Drout M.R., Foley R.J., Kilpatrick C.D., Piro A.L., Rojas-Bravo C.,
		 Buckley D.A.H., Gromadzki M., Dimitriadis G., Siebert M.R., 
		 Do A., Huber M.E., Payne A.V.
Table: Photometry of ASASSN-18jd
================================================================================
Byte-by-byte Description of file: 18jd_table-phot_mr.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label   Explanations
--------------------------------------------------------------------------------
   1-  9 F9.3   d       MJD     Modified Julian Date
  12- 13 A2     ---     Filter  Photometric Filter
      16 A1     ---   l_Omag    3-sigma upper limit flag on Omag
  19- 23 F5.2   mag     Omag    Observed magnitude in Filter (1)
  26- 29 F4.2   mag   e_Omag    [?] Uncertainty in Omag when not an upper limit
  32- 38 A7     ---     Tel     Telescope or Observatory used (2)
--------------------------------------------------------------------------------
Note (1): All magnitudes are in the AB system and have not been corrected 
          for Galactic extinction or host-subtracted, except for ASAS-SN photometry, 
		  which has the observed pre-transient flux subtracted out.  
Note (2):   
 ASAS-SN = ASAS-SN survey; 
   Swift = Swift UVOT;
   Swope = Swope Telescope;
   LCOGT = Las Cumbres Observatory;
  SMARTS = SMARTS Telescope.
--------------------------------------------------------------------------------
56618.219   V  >  18.11        ASAS-SN
56801.576   V  >  19.05        ASAS-SN
56805.575   V  >  18.95        ASAS-SN
56815.609   V  >  19.14        ASAS-SN
56835.569   V  >  18.99        ASAS-SN
56884.448   V  >  18.89        ASAS-SN
56888.435   V  >  19.29        ASAS-SN
56889.434   V  >  18.88        ASAS-SN
56891.435   V  >  19.32        ASAS-SN
56893.427   V  >  19.37        ASAS-SN
56899.441   V  >  18.96        ASAS-SN
56900.412   V  >  19.16        ASAS-SN
56913.406   V     17.77  0.35  ASAS-SN
56918.391   V  >  19.25        ASAS-SN
56922.386   V  >  19.05        ASAS-SN
56970.212   V  >  19.25        ASAS-SN
56979.259   V     18.34  0.38  ASAS-SN
57211.573   V  >  18.84        ASAS-SN
57215.537   V  >  19.20        ASAS-SN
57241.511   V  >  19.05        ASAS-SN
57243.496   V  >  18.86        ASAS-SN
57245.499   V     18.30  0.46  ASAS-SN
57276.153   V  >  19.16        ASAS-SN
57277.302   V  >  19.04        ASAS-SN
57278.234   V  >  19.23        ASAS-SN
57297.187   V  >  19.25        ASAS-SN
57303.083   V  >  19.44        ASAS-SN
57305.321   V  >  19.42        ASAS-SN
57308.225   V  >  19.10        ASAS-SN
57311.206   V  >  19.35        ASAS-SN
57313.110   V  >  19.61        ASAS-SN
57327.155   V  >  19.42        ASAS-SN
57329.160   V  >  19.66        ASAS-SN
57332.158   V  >  19.36        ASAS-SN
57334.159   V  >  19.26        ASAS-SN
57336.148   V  >  19.33        ASAS-SN
57339.135   V  >  19.43        ASAS-SN
57341.133   V  >  19.44        ASAS-SN
57355.087   V  >  19.41        ASAS-SN
57362.059   V  >  19.61        ASAS-SN
57364.060   V  >  19.23        ASAS-SN
57365.057   V  >  19.55        ASAS-SN
57367.046   V     18.72  0.46  ASAS-SN
57523.374   V  >  19.37        ASAS-SN
57544.611   V  >  19.25        ASAS-SN
57555.281   V  >  19.08        ASAS-SN
57567.322   V  >  19.28        ASAS-SN
57573.304   V     18.19  0.42  ASAS-SN
57576.574   V  >  19.16        ASAS-SN
57585.291   V  >  19.06        ASAS-SN
57595.538   V  >  19.08        ASAS-SN
57599.533   V  >  19.56        ASAS-SN
57606.162   V     18.48  0.35  ASAS-SN
57614.477   V  >  18.96        ASAS-SN
57630.445   V  >  19.48        ASAS-SN
57632.198   V  >  19.61        ASAS-SN
57636.128   V  >  19.68        ASAS-SN
57639.125   V  >  19.30        ASAS-SN
57641.274   V     18.93  0.51  ASAS-SN
57652.266   V  >  19.15        ASAS-SN
57653.209   V  >  19.29        ASAS-SN
57655.085   V  >  19.41        ASAS-SN
57657.135   V  >  19.67        ASAS-SN
57660.088   V     18.64  0.45  ASAS-SN
57662.240   V  >  19.46        ASAS-SN
57666.086   V  >  19.53        ASAS-SN
57669.265   V  >  19.08        ASAS-SN
57681.314   V     18.41  0.40  ASAS-SN
57684.151   V  >  19.64        ASAS-SN
57687.281   V     18.44  0.37  ASAS-SN
57690.268   V  >  19.15        ASAS-SN
57693.263   V  >  19.44        ASAS-SN
57695.258   V  >  19.00        ASAS-SN
57697.246   V  >  19.25        ASAS-SN
57699.153   V  >  19.26        ASAS-SN
57708.205   V     18.35  0.39  ASAS-SN
57713.204   V  >  18.86        ASAS-SN
57715.111   V  >  19.15        ASAS-SN
57717.101   V  >  19.51        ASAS-SN
57718.098   V  >  19.42        ASAS-SN
57720.093   V  >  19.41        ASAS-SN
57721.082   V  >  19.29        ASAS-SN
57724.075   V  >  19.67        ASAS-SN
57869.411   V  >  19.07        ASAS-SN
57870.387   V  >  19.23        ASAS-SN
57871.391   V  >  19.26        ASAS-SN
57872.379   V  >  19.09        ASAS-SN
57873.375   V  >  19.19        ASAS-SN
57877.362   V  >  19.06        ASAS-SN
57879.383   V  >  19.23        ASAS-SN
57923.300   V  >  19.22        ASAS-SN
57928.577   V  >  19.33        ASAS-SN
57932.550   V  >  19.38        ASAS-SN
57937.331   V  >  19.56        ASAS-SN
57939.533   V  >  18.87        ASAS-SN
57952.276   V  >  19.45        ASAS-SN
57957.228   V  >  19.52        ASAS-SN
57960.508   V  >  19.52        ASAS-SN
57964.213   V  >  19.29        ASAS-SN
57979.492   V     18.44  0.46  ASAS-SN
57980.097   V  >  19.49        ASAS-SN
57982.422   V  >  19.44        ASAS-SN
57984.435   V  >  19.03        ASAS-SN
57996.446   V  >  19.02        ASAS-SN
58008.413   V  >  18.74        ASAS-SN
58010.261   V  >  19.47        ASAS-SN
58012.165   V     18.89  0.50  ASAS-SN
58015.378   V  >  19.17        ASAS-SN
58017.225   V     18.61  0.45  ASAS-SN
58019.383   V  >  19.17        ASAS-SN
58021.173   V  >  19.27        ASAS-SN
58035.040   V  >  18.96        ASAS-SN
58045.317   V  >  19.21        ASAS-SN
58046.305   V  >  19.16        ASAS-SN
58047.304   V     17.60  0.25  ASAS-SN
58048.300   V  >  18.96        ASAS-SN
58067.237   V  >  19.45        ASAS-SN
58070.225   V  >  19.25        ASAS-SN
58071.224   V     18.28  0.33  ASAS-SN
58072.220   V  >  19.57        ASAS-SN
58075.122   V  >  19.12        ASAS-SN
58076.204   V  >  19.06        ASAS-SN
58077.204   V  >  19.28        ASAS-SN
58079.066   V  >  19.06        ASAS-SN
58080.075   V  >  19.19        ASAS-SN
58081.072   V  >  19.19        ASAS-SN
58094.060   V  >  19.19        ASAS-SN
58097.053   V  >  19.09        ASAS-SN
58099.040   V     17.79  0.27  ASAS-SN
58101.040   V  >  19.13        ASAS-SN
58243.406   V     17.14  0.24  ASAS-SN
58284.599   V     17.57  0.22  ASAS-SN
58314.311   V     17.73  0.31  ASAS-SN
58334.529   V     17.78  0.28  ASAS-SN
58336.256   V     17.95  0.42  ASAS-SN
58338.238   V  >  19.03        ASAS-SN
58339.295   V     18.01  0.44  ASAS-SN
58347.286   V     18.11  0.42  ASAS-SN
58366.195   V     17.58  0.34  ASAS-SN
58378.366   V     17.34  0.22  ASAS-SN
58391.353   V     17.61  0.27  ASAS-SN
58423.264   V  >  19.20        ASAS-SN
58434.218   V     18.14  0.42  ASAS-SN
58446.196   V     17.91  0.33  ASAS-SN
58447.194   V     17.81  0.49  ASAS-SN
58222.400   g     17.78  0.18  ASAS-SN
58227.410   g     17.25  0.12  ASAS-SN
58230.143   g     17.23  0.14  ASAS-SN
58230.402   g     17.50  0.16  ASAS-SN
58235.127   g     17.52  0.13  ASAS-SN
58251.083   g     17.54  0.18  ASAS-SN
58252.375   g     17.47  0.13  ASAS-SN
58254.077   g     17.53  0.11  ASAS-SN
58254.424   g     17.75  0.17  ASAS-SN
58255.073   g     17.54  0.11  ASAS-SN
58255.360   g     17.70  0.20  ASAS-SN
58256.352   g     17.68  0.14  ASAS-SN
58257.363   g     17.51  0.13  ASAS-SN
58258.336   g     17.52  0.13  ASAS-SN
58259.336   g     17.67  0.12  ASAS-SN
58277.338   g     17.95  0.19  ASAS-SN
58286.352   g     17.71  0.14  ASAS-SN
58287.348   g     17.61  0.13  ASAS-SN
58288.405   g     17.76  0.12  ASAS-SN
58290.107   g     18.02  0.15  ASAS-SN
58291.390   g     17.62  0.11  ASAS-SN
58292.418   g     17.58  0.11  ASAS-SN
58305.131   g     17.50  0.14  ASAS-SN
58306.150   g     17.51  0.14  ASAS-SN
58306.372   g     17.63  0.14  ASAS-SN
58307.139   g     17.54  0.12  ASAS-SN
58308.128   g     17.54  0.13  ASAS-SN
58312.228   g     17.80  0.13  ASAS-SN
58313.291   g     17.69  0.11  ASAS-SN
58318.030   g     17.94  0.17  ASAS-SN
58319.027   g     17.99  0.18  ASAS-SN
58320.038   g     17.77  0.15  ASAS-SN
58326.894   g     17.83  0.14  ASAS-SN
58339.031   g     18.04  0.17  ASAS-SN
58343.022   g     18.02  0.14  ASAS-SN
58345.964   g     17.85  0.14  ASAS-SN
58347.105   g     17.84  0.18  ASAS-SN
58347.955   g     17.73  0.12  ASAS-SN
58364.963   g     18.22  0.20  ASAS-SN
58367.217   g     17.59  0.12  ASAS-SN
58370.850   g     17.65  0.13  ASAS-SN
58371.253   g     17.47  0.12  ASAS-SN
58371.810   g     17.87  0.12  ASAS-SN
58374.991   g     17.90  0.22  ASAS-SN
58375.174   g     17.74  0.14  ASAS-SN
58376.185   g     17.89  0.14  ASAS-SN
58379.105   g     17.86  0.24  ASAS-SN
58390.840   g     17.99  0.16  ASAS-SN
58397.897   g     17.85  0.15  ASAS-SN
58406.773   g     18.32  0.24  ASAS-SN
58408.019   g     17.82  0.25  ASAS-SN
58424.795   g     19.03  0.33  ASAS-SN
58428.900   g     18.08  0.16  ASAS-SN
58449.071   g     18.13  0.16  ASAS-SN
58454.078   g     17.98  0.17  ASAS-SN
58461.055   g     18.14  0.20  ASAS-SN
58584.147   g     18.51  0.38  ASAS-SN
58585.147   g     18.44  0.39  ASAS-SN
58586.397   g  >  19.48        ASAS-SN
58591.150   g  >  19.47        ASAS-SN
58605.362   g     19.01  0.53  ASAS-SN
58606.380   g     19.10  0.51  ASAS-SN
58607.361   g     18.49  0.30  ASAS-SN
58613.102   g  >  19.63        ASAS-SN
58614.101   g     18.47  0.30  ASAS-SN
58615.101   g     18.65  0.35  ASAS-SN
58616.334   g     18.53  0.38  ASAS-SN
58249.810  W2     17.26  0.04    Swift
58253.378  W2     17.25  0.04    Swift
58255.388  W2     17.25  0.04    Swift
58257.117  W2     17.30  0.04    Swift
58259.503  W2     17.27  0.04    Swift
58261.630  W2     17.28  0.04    Swift
58266.938  W2     17.35  0.04    Swift
58268.731  W2     17.29  0.04    Swift
58270.004  W2     17.33  0.04    Swift
58272.391  W2     17.31  0.04    Swift
58276.840  W2     17.41  0.05    Swift
58280.948  W2     17.38  0.05    Swift
58282.340  W2     17.42  0.04    Swift
58305.059  W2     17.29  0.04    Swift
58308.703  W2     17.40  0.05    Swift
58311.507  W2     17.47  0.04    Swift
58317.612  W2     17.42  0.05    Swift
58320.674  W2     17.53  0.09    Swift
58324.313  W2     17.56  0.04    Swift
58326.974  W2     17.46  0.05    Swift
58331.560  W2     17.55  0.06    Swift
58340.730  W2     17.45  0.05    Swift
58350.827  W2     17.41  0.04    Swift
58354.213  W2     17.40  0.04    Swift
58359.326  W2     17.33  0.04    Swift
58362.385  W2     17.30  0.04    Swift
58387.274  W2     17.55  0.05    Swift
58390.460  W2     17.56  0.04    Swift
58436.291  W2     17.73  0.08    Swift
58440.821  W2     17.83  0.07    Swift
58444.055  W2     17.78  0.05    Swift
58448.174  W2     17.62  0.05    Swift
58452.953  W2     17.62  0.05    Swift
58477.599  W2     17.43  0.04    Swift
58481.712  W2     17.54  0.05    Swift
58485.428  W2     17.61  0.05    Swift
58489.090  W2     17.59  0.04    Swift
58597.660  W2     18.24  0.05    Swift
58605.372  W2     18.20  0.08    Swift
58606.435  W2     18.41  0.07    Swift
58616.847  W2     18.45  0.06    Swift
58621.037  W2     18.42  0.06    Swift
58626.420  W2     18.31  0.06    Swift
58631.721  W2     18.34  0.05    Swift
58636.702  W2     18.44  0.06    Swift
58641.621  W2     18.45  0.06    Swift
58646.997  W2     18.25  0.10    Swift
58651.439  W2     18.35  0.06    Swift
58661.402  W2     18.20  0.06    Swift
58249.813  M2     17.24  0.04    Swift
58255.392  M2     17.22  0.04    Swift
58257.120  M2     17.23  0.04    Swift
58259.506  M2     17.29  0.05    Swift
58261.634  M2     17.19  0.04    Swift
58266.944  M2     17.35  0.04    Swift
58268.736  M2     17.37  0.04    Swift
58270.007  M2     17.35  0.04    Swift
58272.396  M2     17.35  0.04    Swift
58276.845  M2     17.39  0.05    Swift
58280.954  M2     17.42  0.05    Swift
58282.342  M2     17.46  0.04    Swift
58305.061  M2     17.27  0.04    Swift
58308.706  M2     17.33  0.05    Swift
58311.508  M2     17.50  0.04    Swift
58317.617  M2     17.55  0.07    Swift
58324.316  M2     17.53  0.04    Swift
58326.978  M2     17.54  0.06    Swift
58331.564  M2     17.59  0.06    Swift
58340.733  M2     17.50  0.05    Swift
58350.831  M2     17.44  0.04    Swift
58354.218  M2     17.40  0.04    Swift
58359.330  M2     17.43  0.04    Swift
58362.387  M2     17.39  0.05    Swift
58387.277  M2     17.68  0.05    Swift
58390.463  M2     17.72  0.05    Swift
58440.823  M2     17.87  0.11    Swift
58444.060  M2     17.83  0.05    Swift
58448.179  M2     17.74  0.05    Swift
58452.955  M2     17.76  0.05    Swift
58477.604  M2     17.54  0.05    Swift
58481.716  M2     17.61  0.05    Swift
58485.431  M2     17.63  0.05    Swift
58489.094  M2     17.67  0.05    Swift
58597.663  M2     18.23  0.06    Swift
58605.375  M2     18.09  0.08    Swift
58606.437  M2     18.29  0.07    Swift
58616.851  M2     18.47  0.06    Swift
58621.041  M2     18.46  0.06    Swift
58626.424  M2     18.32  0.06    Swift
58631.727  M2     18.33  0.05    Swift
58636.708  M2     18.50  0.06    Swift
58641.625  M2     18.47  0.06    Swift
58646.999  M2     18.52  0.10    Swift
58651.443  M2     18.33  0.06    Swift
58661.406  M2     18.22  0.06    Swift
58249.807  W1     17.22  0.05    Swift
58255.385  W1     17.24  0.05    Swift
58257.114  W1     17.21  0.05    Swift
58259.501  W1     17.31  0.05    Swift
58261.626  W1     17.23  0.05    Swift
58266.933  W1     17.31  0.05    Swift
58268.726  W1     17.36  0.05    Swift
58270.002  W1     17.28  0.05    Swift
58272.386  W1     17.32  0.05    Swift
58276.836  W1     17.35  0.05    Swift
58280.943  W1     17.37  0.06    Swift
58282.338  W1     17.39  0.05    Swift
58305.057  W1     17.29  0.05    Swift
58308.701  W1     17.37  0.07    Swift
58311.505  W1     17.41  0.05    Swift
58317.608  W1     17.40  0.05    Swift
58320.670  W1     17.49  0.05    Swift
58324.311  W1     17.52  0.05    Swift
58326.913  W1     17.51  0.05    Swift
58331.557  W1     17.47  0.07    Swift
58340.727  W1     17.47  0.05    Swift
58350.824  W1     17.45  0.05    Swift
58354.209  W1     17.44  0.05    Swift
58359.322  W1     17.48  0.05    Swift
58362.382  W1     17.40  0.05    Swift
58378.843  W1     17.53  0.06    Swift
58387.272  W1     17.63  0.06    Swift
58390.458  W1     17.61  0.05    Swift
58436.288  W1     17.75  0.08    Swift
58440.752  W1     17.74  0.09    Swift
58444.052  W1     17.74  0.06    Swift
58448.171  W1     17.71  0.06    Swift
58452.951  W1     17.72  0.06    Swift
58477.595  W1     17.43  0.05    Swift
58481.708  W1     17.58  0.06    Swift
58485.425  W1     17.67  0.06    Swift
58489.086  W1     17.59  0.05    Swift
58597.658  W1     18.27  0.07    Swift
58605.369  W1     18.16  0.10    Swift
58606.434  W1     18.19  0.09    Swift
58616.844  W1     18.30  0.08    Swift
58621.033  W1     18.42  0.08    Swift
58626.416  W1     18.23  0.07    Swift
58631.716  W1     18.30  0.07    Swift
58636.697  W1     18.31  0.07    Swift
58641.617  W1     18.40  0.07    Swift
58646.995  W1     18.46  0.14    Swift
58651.436  W1     18.24  0.07    Swift
58661.400  W1     18.15  0.07    Swift
58249.809   U     17.21  0.05    Swift
58255.387   U     17.16  0.05    Swift
58257.116   U     17.22  0.05    Swift
58259.502   U     17.17  0.06    Swift
58261.628   U     17.17  0.05    Swift
58266.936   U     17.24  0.05    Swift
58268.729   U     17.17  0.05    Swift
58270.003   U     17.26  0.05    Swift
58272.389   U     17.18  0.05    Swift
58276.838   U     17.32  0.06    Swift
58280.946   U     17.31  0.06    Swift
58282.339   U     17.38  0.05    Swift
58305.058   U     17.23  0.05    Swift
58308.703   U     17.33  0.07    Swift
58311.506   U     17.42  0.05    Swift
58317.610   U     17.34  0.06    Swift
58320.672   U     17.50  0.07    Swift
58324.313   U     17.44  0.05    Swift
58326.916   U     17.48  0.06    Swift
58331.559   U     17.62  0.08    Swift
58340.728   U     17.51  0.06    Swift
58350.826   U     17.42  0.05    Swift
58354.212   U     17.40  0.05    Swift
58359.325   U     17.38  0.05    Swift
58362.384   U     17.30  0.06    Swift
58378.846   U     17.51  0.08    Swift
58387.273   U     17.44  0.06    Swift
58390.459   U     17.46  0.05    Swift
58436.290   U     17.65  0.09    Swift
58440.820   U     17.69  0.11    Swift
58444.054   U     17.78  0.07    Swift
58448.173   U     17.52  0.06    Swift
58452.952   U     17.56  0.07    Swift
58477.598   U     17.54  0.06    Swift
58481.710   U     17.62  0.07    Swift
58485.426   U     17.54  0.07    Swift
58489.088   U     17.58  0.07    Swift
58597.659   U     17.96  0.08    Swift
58605.371   U     18.03  0.13    Swift
58606.435   U     18.04  0.11    Swift
58616.846   U     18.10  0.09    Swift
58621.035   U     18.19  0.09    Swift
58626.418   U     18.21  0.09    Swift
58631.719   U     18.10  0.07    Swift
58636.700   U     18.09  0.07    Swift
58641.619   U     18.18  0.07    Swift
58646.996   U     18.16  0.16    Swift
58651.438   U     18.21  0.08    Swift
58661.401   U     18.01  0.08    Swift
58263.319   u     17.19  0.02    Swope
58274.326   u     17.27  0.02    Swope
58275.434   u     17.25  0.02    Swope
58277.323   u     17.27  0.02    Swope
58292.321   u     17.40  0.02    Swope
58294.374   u     17.37  0.02    Swope
58306.393   u     17.31  0.03    Swope
58308.364   u     17.30  0.03    Swope
58315.333   u     17.38  0.02    Swope
58372.152   u     17.36  0.02    Swope
58448.068   u     17.68  0.02    Swope
58453.063   u     17.58  0.02    Swope
58462.029   u     17.59  0.02    Swope
58473.049   u     17.63  0.03    Swope
58589.415   u     18.08  0.03    Swope
58636.356   u     18.16  0.02    Swope
58660.274   u     18.06  0.02    Swope
58249.809   B     17.03  0.06    Swift
58255.387   B     16.97  0.06    Swift
58256.068   B     17.14  0.02    LCOGT
58257.116   B     16.95  0.06    Swift
58258.367   B     17.17  0.01    LCOGT
58259.503   B     17.13  0.07    Swift
58261.629   B     17.11  0.06    Swift
58262.378   B     17.17  0.02   SMARTS
58262.426   B     17.17  0.01    Swope
58263.304   B     17.18  0.01    Swope
58266.039   B     17.23  0.21    LCOGT
58266.937   B     17.10  0.06    Swift
58268.730   B     17.16  0.06    Swift
58270.004   B     17.14  0.06    Swift
58271.319   B     17.21  0.04    LCOGT
58272.390   B     17.20  0.07    Swift
58274.314   B     17.25  0.01    Swope
58275.415   B     17.25  0.01    Swope
58276.389   B     17.18  0.03    Swope
58276.839   B     17.19  0.07    Swift
58277.336   B     17.27  0.02    LCOGT
58277.344   B     17.24  0.01    Swope
58280.184   B     17.20  0.02    LCOGT
58280.947   B     17.05  0.07    Swift
58282.339   B     17.17  0.06    Swift
58283.110   B     17.23  0.02    LCOGT
58287.320   B     17.24  0.02    LCOGT
58289.336   B     17.20  0.02    LCOGT
58291.652   B     17.30  0.01    LCOGT
58292.306   B     17.32  0.01    Swope
58293.446   B     17.28  0.02    LCOGT
58294.359   B     17.34  0.01    Swope
58295.432   B     17.34  0.01    Swope
58299.614   B     17.24  0.05    LCOGT
58305.059   B     17.19  0.06    Swift
58305.099   B     17.17  0.02    LCOGT
58306.407   B     17.25  0.01    Swope
58308.379   B     17.23  0.01    Swope
58308.703   B     17.17  0.09    Swift
58311.506   B     17.19  0.06    Swift
58315.080   B     17.21  0.02    LCOGT
58315.348   B     17.34  0.01    Swope
58317.611   B     17.18  0.07    Swift
58319.346   B     17.34  0.02    LCOGT
58320.673   B     17.20  0.08    Swift
58324.313   B     17.32  0.06    Swift
58326.973   B     17.44  0.10    Swift
58331.559   B     17.16  0.09    Swift
58332.277   B     17.40  0.02    LCOGT
58333.241   B     17.40  0.04    Swope
58340.729   B     17.32  0.07    Swift
58343.257   B     17.34  0.01    Swope
58346.095   B     17.27  0.01    LCOGT
58348.196   B     17.35  0.01    Swope
58350.243   B     17.36  0.01    Swope
58350.827   B     17.24  0.06    Swift
58352.291   B     17.35  0.02    LCOGT
58354.212   B     17.19  0.06    Swift
58359.325   B     17.12  0.06    Swift
58359.954   B     17.30  0.03    LCOGT
58362.384   B     17.11  0.07    Swift
58363.254   B     17.28  0.01    Swope
58367.266   B     17.29  0.01    Swope
58369.301   B     17.27  0.01    LCOGT
58372.167   B     17.32  0.01    Swope
58374.266   B     17.36  0.09    LCOGT
58376.307   B     17.28  0.01    Swope
58387.274   B     17.19  0.07    Swift
58390.460   B     17.39  0.07    Swift
58391.212   B     17.43  0.05    Swope
58392.570   B     17.38  0.01    LCOGT
58399.008   B     17.41  0.02    LCOGT
58404.123   B     17.40  0.01    Swope
58408.156   B     17.39  0.01    Swope
58419.150   B     17.57  0.01    Swope
58424.085   B     17.60  0.01    Swope
58428.067   B     17.57  0.01    LCOGT
58432.044   B     17.61  0.01    LCOGT
58436.290   B     17.47  0.11    Swift
58440.820   B     17.37  0.13    Swift
58441.052   B     17.57  0.01    Swope
58444.055   B     17.38  0.08    Swift
58448.055   B     17.55  0.01    Swope
58448.173   B     17.46  0.08    Swift
58452.860   B     17.42  0.02    LCOGT
58452.952   B     17.36  0.10    Swift
58453.075   B     17.49  0.01    Swope
58462.043   B     17.47  0.01    Swope
58468.054   B     17.49  0.01    Swope
58473.069   B     17.46  0.01    Swope
58477.598   B     17.41  0.09    Swift
58480.039   B     17.36  0.01    LCOGT
58481.711   B     17.39  0.10    Swift
58485.427   B     17.53  0.11    Swift
58489.089   B     17.53  0.10    Swift
58597.660   B     17.72  0.11    Swift
58605.371   B     17.47  0.15    Swift
58606.435   B     17.67  0.14    Swift
58616.847   B     17.68  0.10    Swift
58621.036   B     17.71  0.10    Swift
58626.419   B     17.85  0.11    Swift
58631.720   B     17.74  0.09    Swift
58636.701   B     17.79  0.09    Swift
58641.620   B     17.74  0.08    Swift
58646.996   B     17.58  0.17    Swift
58651.439   B     17.80  0.09    Swift
58661.402   B     17.69  0.09    Swift
58263.311   g     16.98  0.01    Swope
58274.334   g     17.04  0.01    Swope
58275.431   g     17.01  0.01    Swope
58276.373   g     17.03  0.01    Swope
58277.320   g     17.02  0.01    Swope
58286.387   g     17.06  0.01    Swope
58287.316   g     17.11  0.01    LCOGT
58287.412   g     17.07  0.01    Swope
58289.333   g     17.05  0.01    LCOGT
58290.413   g     17.07  0.01    Swope
58291.649   g     17.07  0.01    LCOGT
58292.329   g     17.07  0.01    Swope
58293.442   g     17.06  0.01    LCOGT
58294.382   g     17.10  0.01    Swope
58295.446   g     17.09  0.01    Swope
58299.611   g     17.27  0.05    LCOGT
58305.095   g     17.02  0.02    LCOGT
58306.388   g     17.01  0.01    Swope
58308.358   g     17.00  0.01    Swope
58315.076   g     17.10  0.01    LCOGT
58319.342   g     17.19  0.01    LCOGT
58328.297   g     17.09  0.01    Swope
58332.273   g     17.18  0.02    LCOGT
58333.256   g     17.13  0.01    Swope
58343.238   g     17.10  0.01    Swope
58346.090   g     17.11  0.01    LCOGT
58348.177   g     17.10  0.01    Swope
58350.217   g     17.06  0.02    Swope
58352.287   g     17.16  0.01    LCOGT
58359.950   g     17.10  0.02    LCOGT
58363.237   g     17.03  0.01    Swope
58367.247   g     16.99  0.02    Swope
58369.297   g     17.06  0.01    LCOGT
58372.145   g     17.06  0.01    Swope
58374.261   g     17.08  0.09    LCOGT
58376.244   g     17.08  0.01    Swope
58378.223   g     17.10  0.01    Swope
58391.198   g     17.18  0.03    Swope
58392.566   g     17.15  0.01    LCOGT
58399.005   g     17.20  0.01    LCOGT
58404.109   g     17.13  0.01    Swope
58408.142   g     17.13  0.01    Swope
58419.165   g     17.24  0.01    Swope
58424.071   g     17.26  0.02    Swope
58428.062   g     17.31  0.01    LCOGT
58432.038   g     17.33  0.01    LCOGT
58441.038   g     17.24  0.02    Swope
58448.075   g     17.27  0.01    Swope
58452.854   g     17.20  0.02    LCOGT
58453.059   g     17.21  0.01    Swope
58462.024   g     17.20  0.01    Swope
58468.068   g     17.22  0.01    Swope
58473.042   g     17.16  0.02    Swope
58480.034   g     17.16  0.01    LCOGT
58484.050   g     17.18  0.01    Swope
58636.347   g     17.46  0.02    Swope
58660.266   g     17.47  0.01    Swope
58249.813   V     16.54  0.08    Swift
58250.370   V     16.66  0.02   SMARTS
58255.391   V     16.62  0.09    Swift
58256.070   V     16.72  0.01    LCOGT
58256.397   V     16.68  0.02   SMARTS
58257.120   V     16.57  0.09    Swift
58258.369   V     16.71  0.01    LCOGT
58259.505   V     16.79  0.11    Swift
58261.633   V     16.67  0.09    Swift
58262.380   V     16.61  0.02   SMARTS
58262.424   V     16.70  0.01    Swope
58263.308   V     16.69  0.01    Swope
58266.041   V     16.82  0.11    LCOGT
58266.943   V     16.74  0.09    Swift
58268.735   V     16.80  0.09    Swift
58270.006   V     16.71  0.09    Swift
58271.320   V     16.77  0.03    LCOGT
58272.395   V     16.54  0.08    Swift
58274.321   V     16.77  0.01    Swope
58275.423   V     16.72  0.01    Swope
58276.385   V     16.73  0.01    Swope
58276.844   V     16.65  0.10    Swift
58277.331   V     16.74  0.01    Swope
58277.338   V     16.80  0.01    LCOGT
58280.186   V     16.82  0.02    LCOGT
58280.953   V     16.87  0.11    Swift
58282.342   V     16.90  0.09    Swift
58283.112   V     16.82  0.02    LCOGT
58287.292   V     16.80  0.02   SMARTS
58287.323   V     16.83  0.01    LCOGT
58289.340   V     16.77  0.01    LCOGT
58290.319   V     16.74  0.02   SMARTS
58291.656   V     16.78  0.01    LCOGT
58292.314   V     16.78  0.01    Swope
58293.449   V     16.81  0.01    LCOGT
58294.348   V     16.76  0.02   SMARTS
58294.367   V     16.81  0.01    Swope
58295.440   V     16.80  0.01    Swope
58299.619   V     16.90  0.06    LCOGT
58305.061   V     16.77  0.08    Swift
58305.103   V     16.80  0.02    LCOGT
58306.402   V     16.75  0.01    Swope
58308.372   V     16.72  0.01    Swope
58308.705   V     16.86  0.13    Swift
58311.508   V     16.87  0.09    Swift
58315.084   V     16.82  0.01    LCOGT
58315.341   V     16.81  0.01    Swope
58317.616   V     16.72  0.09    Swift
58319.350   V     16.91  0.01    LCOGT
58324.315   V     16.90  0.09    Swift
58326.977   V     16.76  0.12    Swift
58331.563   V     17.03  0.15    Swift
58332.282   V     16.91  0.02    LCOGT
58333.248   V     16.84  0.01    Swope
58340.733   V     16.76  0.09    Swift
58343.246   V     16.82  0.01    Swope
58346.099   V     16.83  0.01    LCOGT
58348.186   V     16.81  0.01    Swope
58350.235   V     16.82  0.01    Swope
58350.830   V     16.88  0.09    Swift
58352.296   V     16.83  0.01    LCOGT
58354.217   V     16.84  0.09    Swift
58359.330   V     16.82  0.09    Swift
58359.959   V     16.80  0.02    LCOGT
58362.387   V     16.89  0.10    Swift
58363.246   V     16.74  0.01    Swope
58367.257   V     16.74  0.01    Swope
58369.306   V     16.78  0.01    LCOGT
58372.160   V     16.76  0.01    Swope
58374.271   V     16.83  0.01    LCOGT
58376.299   V     16.78  0.01    Swope
58387.276   V     16.89  0.10    Swift
58390.463   V     16.90  0.09    Swift
58391.206   V     16.83  0.02    Swope
58392.574   V     16.86  0.01    LCOGT
58399.013   V     16.92  0.01    LCOGT
58404.116   V     16.82  0.01    Swope
58408.149   V     16.83  0.01    Swope
58410.085   V     16.80  0.02   SMARTS
58417.063   V     16.93  0.02   SMARTS
58419.158   V     16.91  0.01    Swope
58424.078   V     16.94  0.01    Swope
58428.073   V     16.98  0.01    LCOGT
58432.050   V     17.00  0.01    LCOGT
58440.052   V     16.94  0.02   SMARTS
58440.823   V     16.95  0.18    Swift
58441.045   V     16.95  0.01    Swope
58444.059   V     17.01  0.10    Swift
58448.063   V     16.96  0.01    Swope
58448.178   V     16.95  0.10    Swift
58452.866   V     16.92  0.01    LCOGT
58452.955   V     16.91  0.12    Swift
58453.071   V     16.88  0.01    Swope
58462.038   V     16.89  0.01    Swope
58468.061   V     16.88  0.01    Swope
58471.048   V     16.92  0.03   SMARTS
58473.062   V     16.86  0.01    Swope
58477.604   V     16.89  0.11    Swift
58480.045   V     16.86  0.01    LCOGT
58481.716   V     16.95  0.13    Swift
58485.430   V     16.62  0.10    Swift
58489.093   V     16.86  0.12    Swift
58597.662   V     17.08  0.13    Swift
58605.374   V     17.15  0.24    Swift
58606.437   V     17.22  0.21    Swift
58616.851   V     17.03  0.13    Swift
58621.040   V     17.12  0.12    Swift
58626.423   V     16.91  0.11    Swift
58631.726   V     17.00  0.10    Swift
58636.707   V     17.20  0.12    Swift
58641.624   V     17.15  0.11    Swift
58646.998   V     17.20  0.25    Swift
58651.442   V     17.16  0.11    Swift
58661.405   V     17.05  0.12    Swift
58256.072   r     16.60  0.01    LCOGT
58258.371   r     16.57  0.01    LCOGT
58262.421   r     16.56  0.01    Swope
58263.316   r     16.57  0.01    Swope
58266.043   r     16.66  0.16    LCOGT
58271.322   r     16.64  0.03    LCOGT
58274.340   r     16.60  0.01    Swope
58275.429   r     16.59  0.01    Swope
58276.366   r     16.59  0.01    Swope
58277.313   r     16.59  0.01    Swope
58277.340   r     16.63  0.01    LCOGT
58280.187   r     16.61  0.01    LCOGT
58283.113   r     16.62  0.01    LCOGT
58286.373   r     16.60  0.01    Swope
58287.322   r     16.67  0.01    LCOGT
58287.401   r     16.63  0.01    Swope
58289.338   r     16.64  0.01    LCOGT
58290.404   r     16.62  0.01    Swope
58291.654   r     16.62  0.01    LCOGT
58292.340   r     16.63  0.01    Swope
58293.448   r     16.66  0.01    LCOGT
58294.394   r     16.64  0.01    Swope
58295.399   r     16.58  0.01    Swope
58299.617   r     16.67  0.06    LCOGT
58305.101   r     16.61  0.02    LCOGT
58306.377   r     16.60  0.01    Swope
58308.345   r     16.55  0.01    Swope
58315.082   r     16.72  0.02    LCOGT
58315.311   r     16.63  0.01    Swope
58319.348   r     16.69  0.01    LCOGT
58328.286   r     16.59  0.01    Swope
58332.305   r     16.78  0.11    LCOGT
58333.272   r     16.65  0.01    Swope
58343.223   r     16.62  0.01    Swope
58346.097   r     16.66  0.01    LCOGT
58348.161   r     16.65  0.01    Swope
58350.202   r     16.61  0.01    Swope
58352.294   r     16.68  0.01    LCOGT
58359.957   r     16.63  0.02    LCOGT
58363.222   r     16.56  0.01    Swope
58367.232   r     16.45  0.02    Swope
58369.304   r     16.64  0.01    LCOGT
58372.132   r     16.60  0.01    Swope
58374.269   r     16.62  0.02    LCOGT
58376.229   r     16.63  0.01    Swope
58378.214   r     16.62  0.01    Swope
58391.178   r     16.59  0.02    Swope
58392.572   r     16.68  0.01    LCOGT
58399.011   r     16.69  0.01    LCOGT
58404.092   r     16.68  0.01    Swope
58408.129   r     16.67  0.01    Swope
58419.178   r     16.67  0.01    Swope
58424.058   r     16.68  0.02    Swope
58428.071   r     16.77  0.01    LCOGT
58432.048   r     16.78  0.01    LCOGT
58439.047   r     16.75  0.02    Swope
58441.026   r     16.65  0.02    Swope
58448.083   r     16.76  0.01    Swope
58452.863   r     16.74  0.01    LCOGT
58453.051   r     16.72  0.01    Swope
58462.014   r     16.54  0.03    Swope
58468.080   r     16.71  0.01    Swope
58473.029   r     16.56  0.02    Swope
58480.043   r     16.70  0.01    LCOGT
58484.036   r     16.69  0.01    Swope
58589.400   r     16.79  0.01    Swope
58601.418   r     16.71  0.02    Swope
58608.418   r     16.77  0.01    Swope
58636.331   r     16.82  0.01    Swope
58660.251   r     16.81  0.01    Swope
58256.074   i     16.17  0.01    LCOGT
58258.373   i     16.19  0.01    LCOGT
58263.314   i     16.18  0.01    Swope
58271.324   i     16.25  0.03    LCOGT
58274.337   i     16.22  0.01    Swope
58275.426   i     16.21  0.01    Swope
58276.369   i     16.22  0.01    Swope
58277.317   i     16.21  0.01    Swope
58277.341   i     16.24  0.01    LCOGT
58280.189   i     16.23  0.02    LCOGT
58283.115   i     16.27  0.01    LCOGT
58286.380   i     16.17  0.01    Swope
58287.318   i     16.25  0.01    LCOGT
58287.406   i     16.25  0.01    Swope
58289.335   i     16.25  0.01    LCOGT
58290.409   i     16.23  0.01    Swope
58291.650   i     16.24  0.01    LCOGT
58292.334   i     16.23  0.01    Swope
58293.444   i     16.26  0.01    LCOGT
58294.389   i     16.26  0.01    Swope
58295.405   i     16.16  0.02    Swope
58299.613   i     16.27  0.03    LCOGT
58305.097   i     16.21  0.02    LCOGT
58306.382   i     16.21  0.01    Swope
58308.351   i     16.18  0.01    Swope
58315.078   i     16.21  0.02    LCOGT
58319.344   i     16.35  0.02    LCOGT
58328.292   i     16.22  0.01    Swope
58332.275   i     16.31  0.01    LCOGT
58333.264   i     16.26  0.01    Swope
58343.231   i     16.23  0.01    Swope
58346.093   i     16.27  0.01    LCOGT
58348.169   i     16.25  0.01    Swope
58350.210   i     16.17  0.02    Swope
58352.289   i     16.28  0.01    LCOGT
58359.952   i     16.21  0.02    LCOGT
58363.229   i     16.13  0.02    Swope
58367.239   i     16.10  0.02    Swope
58369.299   i     16.26  0.01    LCOGT
58372.139   i     16.19  0.01    Swope
58374.264   i     16.10  0.10    LCOGT
58376.236   i     16.22  0.01    Swope
58378.218   i     16.20  0.01    Swope
58391.185   i     16.27  0.01    Swope
58392.568   i     16.28  0.01    LCOGT
58399.007   i     16.27  0.01    LCOGT
58404.102   i     16.22  0.01    Swope
58408.136   i     16.25  0.01    Swope
58419.172   i     16.19  0.02    Swope
58424.064   i     16.23  0.02    Swope
58428.065   i     16.31  0.01    LCOGT
58432.042   i     16.34  0.01    LCOGT
58441.032   i     16.22  0.02    Swope
58448.079   i     16.32  0.01    Swope
58452.858   i     16.31  0.03    LCOGT
58453.055   i     16.31  0.01    Swope
58462.019   i     16.23  0.02    Swope
58468.074   i     16.23  0.02    Swope
58473.036   i     16.19  0.02    Swope
58480.037   i     16.29  0.01    LCOGT
58484.043   i     16.25  0.01    Swope
58589.407   i     16.30  0.02    Swope
58636.339   i     16.32  0.02    Swope
58660.258   i     16.32  0.02    Swope


==> anc/18jd_table-xray_mr.txt <==
Title: To TDE or not to TDE: The luminous transient ASASSN-18jd with
       TDE-like and AGN-like qualities
Authors: Neustadt J.M.M., Holoien T.W.-S., Kochanek C.S., Auchettl K., Brown J.K.,
		 Shappee B.J., Pogge R.W., Dong Subo, Stanek K.Z., Tucker M.A., 
         Bose S., Chen Ping, Ricci C., Vallely P.J., Prieto J.L., Coulter D.A.,
		 Drout M.R., Foley R.J., Kilpatrick C.D., Piro A.L., Rojas-Bravo C.,
		 Buckley D.A.H., Gromadzki M., Dimitriadis G., Siebert M.R., 
		 Do A., Huber M.E., Payne A.V.
Table: X-ray observations of ASASSN-18jd
================================================================================
Byte-by-byte Description of file: 18jd_table-xray_mr.txt
--------------------------------------------------------------------------------
   Bytes Format Units               Label  Explanations
--------------------------------------------------------------------------------
   1-  9 F9.3   d                   MJD    Modified Julian Date
  11- 15 I5     s                   Exp    Exposure
      17 A1     ---               l_flux   3-sigma upper limit flag on flux
  19- 24 F6.3   10-13erg.cm-2.s-1   flux   0.3-10.0 keV flux (1)
  26- 30 F5.3   10-13erg.cm-2.s-1 e_flux   [?] Uncertainty in flux
  32- 37 F6.3   ---                 HR     Hardness ratio (HR) (2)
  39- 43 F5.3   ---               e_HR     [?] Uncertainity in HR (3)
  45- 49 A5     ---                 Tel    Telescope used (4)
--------------------------------------------------------------------------------
Note (1): Swift XRT fluxes are extracted assuming a power law with Gamma = 1.75,
          whereas XMM-Newton fluxes come directly from the fits to the spectra.
Note (2): Hardness ratio (HR) defined as HR = (H-S)/(H+S), where S is the 0.3-2.0 keV flux,
          and H is the 2.0-10.0 keV flux.
Note (3):   
     XMM = XMM-Newton;
   Swift = Swift XRT.
--------------------------------------------------------------------------------
58266.819 28000    1.920 0.101 -0.514 0.011 XMM   
58280.591 21000    2.970 0.355 -0.554 0.009 XMM   
58249.807  2163    1.380 0.560 -0.540 0.094 Swift 
58253.378   981 <  1.038        0.092       Swift 
58255.385  2450    0.791 0.420 -0.189 0.054 Swift 
58257.114  2233    1.516 0.581 -0.477 0.119 Swift 
58259.501  1743    1.389 0.643 -0.383 0.082 Swift 
58261.626  2312    3.227 0.816 -0.425 0.082 Swift 
58266.933  2240    1.533 0.577 -0.565 0.085 Swift 
58268.726  2278    2.501 0.725 -0.689 0.091 Swift 
58270.003  2395    1.380 0.540 -0.268 0.102 Swift 
58272.386  2198    1.957 0.659 -0.571 0.106 Swift 
58276.836  1773    1.685 0.684 -0.509 0.090 Swift 
58280.943  1636    1.249 0.626 -0.308 0.084 Swift 
58282.338  2505    1.863 0.606 -0.560 0.093 Swift 
58305.057  2350 <  0.676       -0.049       Swift 
58308.701  1009    3.507 1.286 -0.247 0.089 Swift 
58311.505  2405    0.828 0.424 -0.259 0.072 Swift 
58317.608  1389    1.830 0.808 -0.351 0.134 Swift 
58320.670   519    2.485 1.529 -0.021       Swift 
58324.311  2465    0.820 0.416 -0.393 0.006 Swift 
58326.913  1304    1.957 0.861 -0.572 0.007 Swift 
58331.557  1039 <  0.845        0.029       Swift 
58340.727  1958    1.990 0.701 -0.589 0.077 Swift 
58350.824  2732   10.100 1.310 -0.927 0.016 Swift 
58354.209  2300   13.640 1.652 -0.950 0.014 Swift 
58359.322  2455    0.585 0.374 -0.172 0.004 Swift 
58362.382  1913    2.712 0.828 -0.663 0.063 Swift 
58378.843   312 <  1.249       -0.042       Swift 
58387.272  1833    0.841 0.499 -0.277 0.006 Swift 
58390.458  2327 <  0.528       -0.068       Swift 
58436.288   365 <  1.554        0.000       Swift 
58440.752   502 <  1.508       -0.034       Swift 
58444.052  2270 <  0.556       -0.034       Swift 
58448.171  2442 <  0.552       -0.017       Swift 
58452.951  1638 <  0.581       -0.022       Swift 
58477.594  2290    1.080 0.490  0.287 0.345 Swift 
58481.708  2045 <  0.688       -0.069       Swift 
58485.425  2365 <  0.655       -0.028       Swift 
58489.086  2278 <  0.631       -0.011       Swift 
58597.658  2325 <  0.680       -0.005       Swift 
58605.368   804 <  1.092       -0.009       Swift 
58606.433  1269 <  0.692       -0.024       Swift 
58616.844  1786 <  0.672       -0.013       Swift 
58621.033  2303 <  0.635        0.041       Swift 
58626.416  2410 <  0.548       -0.042       Swift 
58636.697  2367 <  0.738       -0.013       Swift 
58641.617  2497 <  0.602       -0.038       Swift 
58646.995   477 <  1.574       -0.048       Swift 
58651.436  2245 <  0.614        0.052       Swift 
58661.400  1788 <  0.775        0.090       Swift 

